ModelFactory: A Matlab/Octave based toolbox to create human body models

Background: Model-based analysis of movements can help better understand human motor control. Here, the models represent the human body as an articulated multi-body system that reflects the characteristics of the human being studied. Results: We present an open-source toolbox that allows for the creation of human models with easy-to-setup, customizable configurations. The toolbox scripts are written in Matlab/Octave and provide a command-based interface as well as a graphical interface to construct, visualize and export models. Built-in software modules provide functionalities such as automatic scaling of models based on subject height and weight, custom scaling of segment lengths, mass and inertia, addition of body landmarks, and addition of motion capture markers. Users can set up custom definitions of joints, segments and other body properties using the many included examples as templates. In addition to the human, any number of objects (e.g. exoskeletons, orthoses, prostheses, boxes) can be added to the modeling environment. Conclusions: The ModelFactory toolbox is published as open-source software under the permissive zLib license. The toolbox fulfills an important function by making it easier to create human models, and should be of interest to human movement researchers. This document is the author's version of this article.

==> dict_joint_sets.m <==
%% ModelFactory
% Licensed under the zlib license. See LICENSE for more details.
% dict_joint_sets

JointTypesDictionary(1).name = 'Joint_Root3D_TXTYTZRYRXRZ';
JointTypesDictionary(1).axes = [0., 0., 0., 1., 0., 0.;
    0., 0., 0., 0., 1., 0.;
    0., 0., 0., 0., 0., 1.;
    0., 1., 0., 0., 0., 0.;
    1., 0., 0., 0., 0., 0.;
    0., 0., 1., 0., 0., 0.];

JointTypesDictionary(2).name = 'Joint_RYRXRZ';
JointTypesDictionary(2).axes = [
    0., 1., 0., 0., 0., 0.;
    1., 0., 0., 0., 0., 0.;
    0., 0., 1., 0., 0., 0.];

JointTypesDictionary(3).name = 'Joint_RYRX';
JointTypesDictionary(3).axes = [ 0., 1., 0., 0., 0., 0.;
    1., 0., 0., 0., 0., 0.];


JointTypesDictionary(4).name = 'Joint_RYRZ';
JointTypesDictionary(4).axes = [ 0., 1., 0., 0., 0., 0.;
    0., 0., 1., 0., 0., 0.];

JointTypesDictionary(5).name = 'Joint_RY';
JointTypesDictionary(5).axes = [
    0., 1., 0., 0., 0., 0.];

JointTypesDictionary(6).name = 'Joint_RYRXTZ';
JointTypesDictionary(6).axes = [ 0., 1., 0., 0., 0., 0.;
    1., 0., 0., 0., 0., 0.;
    0., 0., 0., 0., 0., 1.];

JointTypesDictionary(7).name = 'Joint_RYTZ';
JointTypesDictionary(7).axes = [ 0., 1., 0., 0., 0., 0.;
    0., 0., 0., 0., 0., 1.];

JointTypesDictionary(8).name = 'Joint_Root2D_TXTZRY';
JointTypesDictionary(8).axes = [ 0., 0., 0., 1., 0., 0.;
    0., 0., 0., 0., 0., 1.;
     0., 1., 0., 0., 0., 0.];
